The evolution of galaxy size and morphology at z~0.5-3.0 in the GOODS-N region with HST/WFC3 data

We analyze the recent released HST/WFC3 IR images in the GOODS-N region to study the formation and evolution of Quiescent galaxies (QGs). After examining the reliability with artificial galaxies, we obtain the morphological parameters with S'ersic profile of 299 QGs and 1,083 star-forming galaxies (SFGs) at z ~ 0.5-3.0, finding the evolution of re and n of massive (M* > 10^10.5 Msun) QGs while weaker evolution of SFGs and less massive (M* < 10^10.5 Msun) QGs. The regression of the size evolution of massive QGs follows re \propto (1 + z)-{\alpha}re with {\alpha}re = 1.06 \pm 0.19 (a factor of ~ 2.2 increase from z ~ 2.5 to ~ 0.5), which is consistent with the general picture of the significant size growth. For the further understanding of the evolution scenario, we study the evolution of S'ersic index, n, and find that of massive QGs to significantly evolve as n \propto (1 + z)-{\alpha}n with {\alpha}n = 0.74 \pm 0.23 (n ~ 1 at z ~ 2.5 to n ~ 4 at z ~ 0.5), while those of the other populations are unchanged (n ~ 1) over the redshift range. The results in the present study are consistent with both of observation and numerical simulations, where gas-poor minor merger is believed to be the main evolution scenario. By taking account of the connection with less massive QGs and SFGs, we discuss the formation and evolution of the massive QGs over "Cosmic High Noon", or the peak of star-formation in the universe.

==> tex.sh <==
#!/bin/sh

platex mori0424_arxiv
bibtex mori0424_arxiv
platex mori0424_arxiv
platex mori0424_arxiv

dvips mori0424_arxiv
